Simulating Quantum Computers Using OpenCL

Quantum computing is an emerging technology, promising a paradigm shift in computing, and allowing for speedups in many different problems. However, quantum devices are still in their early stages, most with only a small number qubits. This places a reliance on simulation to develop quantum algorithms and to verify these devices. While there exists many algorithms for the simulation of quantum circuits, there is (at the time of writing) no tools which use OpenCL to parallelize this simulation, thereby taking advantage of devices such as GPUs while still remaining portable. In this paper, such a tool is described, including optimizations in areas such as gate application. This leads to a new approach that outperforms other popular state vector based simulators. An implementation of the proposed simulator is available at https://qcgpu.github.io.

==> plots/.ipynb_checkpoints/t-test-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/createplot.py <==
import sys
import csv
from datetime import datetime

import numpy as np
import pandas as pd
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import seaborn as sns

df = pd.read_csv('benchmark_data.csv')

NUM_QUBITS = 24

# Pandas Conditions
qiskit = df['name'] == 'bench_qiskit'
qcgpu = df['name'] == 'bench_qcgpu'
projectq = df['name'] == 'bench_projectq'

# Get mean values
means_qcgpu = []
means_qiskit = []
means_projectq = []

for i in range(NUM_QUBITS):
    means_qcgpu.append(df[qcgpu & (df['num_qubits'] == i+1)]['time'].mean())
    means_qiskit.append(df[qiskit & (df['num_qubits'] == i+1)]['time'].mean())
    means_projectq.append(df[projectq & (df['num_qubits'] == i+1)]['time'].mean())


xdata = np.arange(1, NUM_QUBITS + 1)

plt.plot(xdata, means_qcgpu, ".", label="QCGPU")
plt.plot(xdata, means_qiskit, ".", label="Qiskit")
plt.plot(xdata, means_projectq, ".", label="Project Q")

# # def model_func(x, o, c):
# #     return ((x ** 2 + x) / 2) * o * (2 ** x) + c

# # popt, pcov = curve_fit(model_func, xdata, means_qiskit)

# plt.plot(xdata, model_func(xdata, *popt), label="Fitted Curve")

plt.legend()
plt.title('QFT Performance')
plt.xlabel('Number of Qubits')
plt.ylabel('Runtime (seconds)')
plt.savefig('bench.pdf')

# fin = open('delft.csv')
# reader = csv.reader(fin)
# x_data = []
# y_data = []
# next(reader) #-- skip the header

# for row in reader:
#     x_data.append(datetime.strptime(row[0], "%I:%M %p"))
#     y_data.append(row[1])

# plt.title('Temperature throughout the day')
# plt.plot(x_data, y_data)
# plt.gcf().autofmt_xdate()
# plt.xlabel('time')
# plt.ylabel('temperature (in Celsius)')
# plt.ylim([7,15])
# 


==> plots/t-test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import csv\n",
    "from datetime import datetime\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib as mpl\n",
    "mpl.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "df = pd.read_csv('benchmark_data.csv')\n",
    "\n",
    "NUM_QUBITS = 24\n",
    "\n",
    "# Pandas Conditions\n",
    "qiskit = df['name'] == 'bench_qiskit'\n",
    "qcgpu = df['name'] == 'bench_qcgpu'\n",
    "projectq = df['name'] == 'bench_projectq'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_qubit_data(n):\n",
    "    return df[df['num_qubits'] == n]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python2.7/site-packages/ipykernel_launcher.py:17: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel_launcher.py:18: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel_launcher.py:19: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n"
     ]
    }
   ],
   "source": [
    "from scipy import stats\n",
    "\n",
    "# To choose which significance test to use, \n",
    "# one must test the assumptions.\n",
    "# The first assumption is the homgeneity of variances.\n",
    "\n",
    "# To do this, Levene's test of homogeneity of variance will be used.\n",
    "\n",
    "qcgpu_normality = []\n",
    "qiskit_homogeneity_of_variences = []\n",
    "qiskit_normality = []\n",
    "projectq_homogeneity_of_variences = []\n",
    "projectq_normality = []\n",
    "\n",
    "\n",
    "for i in range(NUM_QUBITS):\n",
    "    qcgpu_data = get_qubit_data(i + 1)[qcgpu]['time']\n",
    "    qiskit_data = get_qubit_data(i + 1)[qiskit]['time']\n",
    "    projectq_data = get_qubit_data(i + 1)[projectq]['time']\n",
    "    \n",
    "    qiskit_homogeneity_of_variences.append(stats.levene(qcgpu_data, qiskit_data).pvalue)\n",
    "    projectq_homogeneity_of_variences.append(stats.levene(qcgpu_data, projectq_data).pvalue)\n",
    "    \n",
    "    try:\n",
    "        qiskit_normality.append(stats.shapiro(qiskit_data)[1])\n",
    "    except:\n",
    "        pass\n",
    "    \n",
    "    try:\n",
    "        qcgpu_normality.append(stats.shapiro(qcgpu_data)[1])\n",
    "    except:\n",
    "        pass\n",
    "\n",
    "    try:\n",
    "        projectq_normality.append(stats.shapiro(projectq_data)[1])\n",
    "    except:\n",
    "        pass"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0019417963978277592, 0.0067582920192881613)"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(qiskit_homogeneity_of_variences), np.mean(projectq_homogeneity_of_variences)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.014466429561499794, 0.033359233164721204, 0.083191959424144465)"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(qcgpu_normality), np.mean(projectq_normality), np.mean(qiskit_normality)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python2.7/site-packages/ipykernel_launcher.py:5: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  \"\"\"\n",
      "/usr/local/lib/python2.7/site-packages/ipykernel_launcher.py:6: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  \n",
      "/usr/local/lib/python2.7/site-packages/ipykernel_launcher.py:7: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  import sys\n"
     ]
    }
   ],
   "source": [
    "significances_qiskit = []\n",
    "significances_projectq = []\n",
    "\n",
    "for i in range(NUM_QUBITS):\n",
    "    qcgpu_data = get_qubit_data(i + 1)[qcgpu]['time']\n",
    "    qiskit_data = get_qubit_data(i + 1)[qiskit]['time']\n",
    "    projectq_data = get_qubit_data(i + 1)[projectq]['time']\n",
    "    \n",
    "    significances_qiskit.append(stats.ttest_ind(qcgpu_data, qiskit_data, equal_var = False).pvalue)\n",
    "    significances_projectq.append(stats.ttest_ind(qcgpu_data, projectq_data, equal_var = False).pvalue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.00033963345838886023, 0.0031893885307069623)"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(significances_qiskit), np.mean(significances_projectq)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plots/t-test.py <==
import sys
import csv
from datetime import datetime

import numpy as np
import pandas as pd
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import seaborn as sns

df = pd.read_csv('benchmark_data.csv')

NUM_QUBITS = 24

# Pandas Conditions
qiskit = df['name'] == 'bench_qiskit'
qcgpu = df['name'] == 'bench_qcgpu'
projectq = df['name'] == 'bench_projectq'

# # Get mean values
# means_qcgpu = []
# means_qiskit = []
# means_projectq = []

# for i in range(NUM_QUBITS):
#     means_qcgpu.append(df[qcgpu & (df['num_qubits'] == i+1)]['time'].mean())
#     means_qiskit.append(df[qiskit & (df['num_qubits'] == i+1)]['time'].mean())
#     means_projectq.append(df[projectq & (df['num_qubits'] == i+1)]['time'].mean())



